Nonlocal Neural Tangent Kernels via Parameter-Space Interactions

The Neural Tangent Kernel (NTK) framework has provided deep insights into the training dynamics of neural networks under gradient flow. However, it relies on the assumption that the network is differentiable with respect to its parameters, an assumption that breaks down when considering non-smooth target functions or parameterized models exhibiting non-differentiable behavior. In this work, we propose a Nonlocal Neural Tangent Kernel (NNTK) that replaces the local gradient with a nonlocal interaction-based approximation in parameter space. Nonlocal gradients are known to exist for a wider class of functions than the standard gradient. This allows NTK theory to be extended to nonsmooth functions, stochastic estimators, and broader families of models. We explore both fixed-kernel and attention-based formulations of this nonlocal operator. We illustrate the new formulation with numerical studies.

==> nntk1.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F
import matplotlib.pyplot as plt
import numpy as np
import seaborn as sns

torch.manual_seed(0)

# ====================
# Synthetic Datasets
# ====================
def step_function(x):
    return torch.where(x < 0.0, -1.0, 1.0)

def piecewise_linear(x):
    return torch.where(x < 0, -x - 1, x - 1)

def generate_data(f, n=50, noise_std=0.1):
    x = torch.linspace(-2, 2, n).unsqueeze(1)
    y = f(x) + noise_std * torch.randn_like(x)
    return x, y

# ====================
# Simple MLP
# ====================
class MLP(nn.Module):
    def __init__(self, width=64):
        super().__init__()
        self.net = nn.Sequential(
            nn.Linear(1, width),
            nn.Tanh(),
            nn.Linear(width, 1)
        )

    def forward(self, x):
        return self.net(x)

# ====================
# Classic NTK Computation
# ====================
def compute_ntk(f, x):
    f.zero_grad()
    n = x.shape[0]
    y = f(x)
    ntk = torch.zeros(n, n)
    for i in range(n):
        f.zero_grad()
        y[i].backward(retain_graph=True)
        g_i = torch.cat([p.grad.view(-1) for p in f.parameters()])
        for j in range(n):
            f.zero_grad()
            y[j].backward(retain_graph=True)
            g_j = torch.cat([p.grad.view(-1) for p in f.parameters()])
            ntk[i, j] = torch.dot(g_i, g_j)
    return ntk.detach()

# ====================
# Attention-Based Nonlocal NTK
# ====================
def nonlocal_ntk_attention(f, x, τ=0.1, n_samples=10, temperature=0.1):
    n = x.shape[0]
    y = f(x)
    param_vec = torch.cat([p.view(-1) for p in f.parameters()])
    dim = param_vec.numel()
    grads = torch.zeros(n, dim)

    for i in range(n):
        grads_i = []
        for _ in range(n_samples):
            f.zero_grad()
            x_perturbed = x[i:i+1] + τ * torch.randn_like(x[i:i+1])
            f(x_perturbed).backward(retain_graph=True)
            g = torch.cat([p.grad.view(-1) for p in f.parameters()])
            grads_i.append(g)
        grads[i] = torch.stack(grads_i, dim=0).mean(0)

    # Attention weights: query = grad_i, key = grad_j
    sim = grads @ grads.T / temperature
    weights = F.softmax(sim, dim=1)
    kernel = weights @ grads @ grads.T
    return kernel.detach(), weights.detach()

# ====================
# Gaussian and Uniform Nonlocal NTK
# ====================
def nonlocal_ntk_weighted(f, x, τ=0.1, n_samples=10, mode='gaussian'):
    n = x.shape[0]
    y = f(x)
    param_vec = torch.cat([p.view(-1) for p in f.parameters()])
    dim = param_vec.numel()
    grads = torch.zeros(n, dim)

    for i in range(n):
        grads_i = []
        offsets = τ * torch.randn(n_samples, 1)
        for k in range(n_samples):
            f.zero_grad()
            x_perturbed = x[i:i+1] + offsets[k]
            f(x_perturbed).backward(retain_graph=True)
            g = torch.cat([p.grad.view(-1) for p in f.parameters()])
            grads_i.append(g)
        grads[i] = torch.stack(grads_i).mean(0)

    if mode == 'uniform':
        return grads @ grads.T, None
    elif mode == 'gaussian':
        diff = x - x.T
        weights = torch.exp(-diff**2 / (2 * τ**2))
        return weights @ grads @ grads.T, weights

# ====================
# Plotting
# ====================
def plot_kernel(kernel, title):
    plt.figure(figsize=(4,4))
    sns.heatmap(kernel.numpy(), cmap="viridis")
    plt.title(title)
    plt.show()

def plot_fit(f, x, y, title):
    x_plot = torch.linspace(-2.5, 2.5, 200).unsqueeze(1)
    with torch.no_grad():
        y_pred = f(x_plot)
    plt.plot(x_plot, y_pred, label='Model')
    plt.scatter(x, y, color='red', label='Data', s=20)
    plt.title(title)
    plt.legend()
    plt.grid()
    plt.show()

# ====================
# Run All for One Example
# ====================
def run_example(f_target, name="Step Function"):
    print(f"\n=== Running {name} ===")
    x, y = generate_data(f_target)
    model = MLP()

    optimizer = torch.optim.Adam(model.parameters(), lr=0.05)
    for _ in range(1000):
        optimizer.zero_grad()
        loss = F.mse_loss(model(x), y)
        loss.backward()
        optimizer.step()

    plot_fit(model, x, y, f"{name} Fit")

    K_classic = compute_ntk(model, x)
    plot_kernel(K_classic, f"{name} - Classic NTK")

    K_attn, attn_weights = nonlocal_ntk_attention(model, x)
    plot_kernel(K_attn, f"{name} - Attention NTK")
    plot_kernel(attn_weights, f"{name} - Attention Weights")

    K_uniform, _ = nonlocal_ntk_weighted(model, x, mode='uniform')
    plot_kernel(K_uniform, f"{name} - Uniform NTK")

    K_gauss, W_gauss = nonlocal_ntk_weighted(model, x, mode='gaussian')
    plot_kernel(K_gauss, f"{name} - Gaussian NTK")

# ====================
# Run Both Examples
# ====================
run_example(step_function, name="Example 1: Step Function")
run_example(piecewise_linear, name="Example 2: Piecewise Linear")


==> nntk2.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F
import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np

torch.manual_seed(0)
sns.set(style='white')

# ----------------------------
# Shared Components
# ----------------------------

class MLP(nn.Module):
    def __init__(self, width=64):
        super().__init__()
        self.net = nn.Sequential(
            nn.Linear(1, width),
            nn.Tanh(),
            nn.Linear(width, 1)
        )

    def forward(self, x):
        return self.net(x)

def generate_data(f, n=50, noise_std=0.1):
    x = torch.linspace(-2, 2, n).unsqueeze(1)
    y = f(x) + noise_std * torch.randn_like(x)
    return x, y

def compute_ntk(f, x):
    f.zero_grad()
    n = x.shape[0]
    y = f(x)
    ntk = torch.zeros(n, n)
    for i in range(n):
        f.zero_grad()
        y[i].backward(retain_graph=True)
        g_i = torch.cat([p.grad.view(-1) for p in f.parameters()])
        for j in range(n):
            f.zero_grad()
            y[j].backward(retain_graph=True)
            g_j = torch.cat([p.grad.view(-1) for p in f.parameters()])
            ntk[i, j] = torch.dot(g_i, g_j)
    return ntk.detach()

def nonlocal_ntk_attention(f, x, τ=0.1, n_samples=10, temperature=0.1):
    n = x.shape[0]
    param_vec = torch.cat([p.view(-1) for p in f.parameters()])
    dim = param_vec.numel()
    grads = torch.zeros(n, dim)

    for i in range(n):
        grads_i = []
        for _ in range(n_samples):
            f.zero_grad()
            x_perturbed = x[i:i+1] + τ * torch.randn_like(x[i:i+1])
            f(x_perturbed).backward(retain_graph=True)
            g = torch.cat([p.grad.view(-1) for p in f.parameters()])
            grads_i.append(g)
        grads[i] = torch.stack(grads_i).mean(0)

    sim = grads @ grads.T / temperature
    weights = F.softmax(sim, dim=1)
    kernel = weights @ grads @ grads.T
    return kernel.detach(), weights.detach()

def plot_kernel(kernel, title):
    plt.figure(figsize=(4, 4))
    sns.heatmap(kernel.numpy(), cmap="viridis", square=True, cbar=True)
    plt.title(title)
    plt.tight_layout()
    plt.show()

def plot_fit(f, x, y, title):
    x_plot = torch.linspace(-2.5, 2.5, 200).unsqueeze(1)
    with torch.no_grad():
        y_pred = f(x_plot)
    plt.figure(figsize=(6, 4))
    plt.plot(x_plot, y_pred, label='Model')
    plt.scatter(x, y, color='red', label='Data', s=20)
    plt.title(title)
    plt.legend()
    plt.grid(True)
    plt.tight_layout()
    plt.show()

def train_model(f, x, y, steps=1000):
    opt = torch.optim.Adam(f.parameters(), lr=0.05)
    for _ in range(steps):
        opt.zero_grad()
        loss = F.mse_loss(f(x), y)
        loss.backward()
        opt.step()

# ----------------------------
# Examples
# ----------------------------

examples = []

# Example 1: ReLU Function (Already done previously)
examples.append({
    "name": "ReLU Function",
    "func": lambda x: F.relu(x),
    "noise": 0.05
})

# Example 2: Sign Function
examples.append({
    "name": "Sign Function",
    "func": lambda x: torch.sign(x),
    "noise": 0.05
})

# Example 3: Square Wave
examples.append({
    "name": "Square Wave",
    "func": lambda x: torch.sign(torch.sin(3 * x)),
    "noise": 0.05
})

# Example 4: Random Piecewise Constant
def random_piecewise(x, segments=5):
    thresholds = torch.linspace(-2, 2, segments+1)
    values = torch.randn(segments)
    out = torch.zeros_like(x)
    for i in range(segments):
        out += (x >= thresholds[i]) * (x < thresholds[i+1]) * values[i]
    return out
examples.append({
    "name": "Random Piecewise Constant",
    "func": random_piecewise,
    "noise": 0.05
})

# Example 5: Weierstrass-like
def weierstrass_like(x, a=0.5, b=3, n_terms=10):
    result = torch.zeros_like(x)
    for n in range(n_terms):
        result += (a ** n) * torch.cos((b ** n) * np.pi * x)
    return result
examples.append({
    "name": "Weierstrass-like Function",
    "func": weierstrass_like,
    "noise": 0.02
})

# Example 6: Noisy Step
examples.append({
    "name": "Noisy Step Function",
    "func": lambda x: torch.where(x < 0, -1.0, 1.0),
    "noise": 0.3
})

# Example 7: Absolute Value
examples.append({
    "name": "Absolute Value Function",
    "func": lambda x: torch.abs(x),
    "noise": 0.05
})

# ----------------------------
# Run All
# ----------------------------

for ex in examples:
    print(f"\n--- {ex['name']} ---")
    x, y = generate_data(ex["func"], noise_std=ex["noise"])
    model = MLP()
    train_model(model, x, y)

    plot_fit(model, x, y, f"{ex['name']} - Model Fit")

    K_ntk = compute_ntk(model, x)
    plot_kernel(K_ntk, f"{ex['name']} - Classic NTK")

    K_attn, W = nonlocal_ntk_attention(model, x)
    plot_kernel(K_attn, f"{ex['name']} - Attention NTK")
    plot_kernel(W, f"{ex['name']} - Attention Weights")


==> nntk3.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F
import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np

sns.set()

# Define MLP
class MLP(nn.Module):
    def __init__(self, width=64):
        super().__init__()
        self.net = nn.Sequential(
            nn.Linear(1, width),
            nn.Tanh(),
            nn.Linear(width, 1)
        )

    def forward(self, x):
        return self.net(x)

# Generate nonsmooth data
def generate_data(f, n=50):
    x = torch.linspace(-2, 2, n).unsqueeze(1)
    y = f(x) + 0.05 * torch.randn_like(x)
    return x, y

# Standard NTK
def compute_ntk(f, x):
    n = x.shape[0]
    y = f(x)
    grads = []
    for i in range(n):
        f.zero_grad()
        y[i].backward(retain_graph=True)
        g = torch.cat([p.grad.view(-1) for p in f.parameters()])
        grads.append(g)
    G = torch.stack(grads)
    return (G @ G.T).detach()

# Attention-based Nonlocal NTK
def nonlocal_ntk_attention(f, x, τ=0.1, n_samples=10, temperature=0.1):
    n = x.shape[0]
    param_vec = torch.cat([p.view(-1) for p in f.parameters()])
    dim = param_vec.numel()
    grads = torch.zeros(n, dim)

    for i in range(n):
        grads_i = []
        for _ in range(n_samples):
            f.zero_grad()
            x_perturbed = x[i:i+1] + τ * torch.randn_like(x[i:i+1])
            f(x_perturbed).backward(retain_graph=True)
            g = torch.cat([p.grad.view(-1) for p in f.parameters()])
            grads_i.append(g)
        grads[i] = torch.stack(grads_i).mean(0)

    sim = grads @ grads.T / temperature
    weights = F.softmax(sim, dim=1)
    K = weights @ grads @ grads.T
    return K.detach(), weights.detach()

# Plot heatmap
def plot_kernel(K, title):
    plt.figure(figsize=(4, 4))
    sns.heatmap(K.numpy(), cmap="viridis", square=True)
    plt.title(title)
    plt.tight_layout()
    plt.show()

# Train model and log kernels
def train_and_log_ntks(f, x, y, steps=200, log_every=50):
    opt = torch.optim.Adam(f.parameters(), lr=0.05)
    logs = []

    for step in range(steps + 1):
        opt.zero_grad()
        loss = F.mse_loss(f(x), y)
        loss.backward()
        opt.step()

        if step % log_every == 0:
            K_std = compute_ntk(f, x)
            K_nl, W = nonlocal_ntk_attention(f, x)
            logs.append((step, loss.item(), K_std, K_nl, W))
            print(f"Step {step}: Loss = {loss.item():.4f}")

    return logs

# Run experiment
f_target = lambda x: torch.sign(x)
x, y = generate_data(f_target)
model = MLP()
logs = train_and_log_ntks(model, x, y, steps=200, log_every=50)

# Visualize kernels over time
for step, loss, K_std, K_nl, W in logs:
    print(f"\nStep {step}")
    plot_kernel(K_std, f"Standard NTK @ Step {step}")
    plot_kernel(K_nl, f"Nonlocal Attention NTK @ Step {step}")
    plot_kernel(W, f"Attention Weights @ Step {step}")


==> nntk4.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F
import matplotlib.pyplot as plt
import numpy as np
from torch.utils.data import DataLoader, TensorDataset
import math
import os

# -------------------------------
# 1. DATA: Sign & Sawtooth
# -------------------------------
def make_dataset(fn_type='sign', n=100):
    x = torch.linspace(-1, 1, n).unsqueeze(1)
    if fn_type == 'sign':
        y = torch.sign(x)
    elif fn_type == 'sawtooth':
        y = 2 * (x - torch.floor(x + 0.5))
    else:
        raise ValueError("Unknown function type.")
    return x, y

# -------------------------------
# 2. Transformer Model
# -------------------------------
class TransformerRegressor(nn.Module):
    def __init__(self, dim=64, depth=2, heads=4, mlp_dim=128):
        super().__init__()
        self.input_proj = nn.Linear(1, dim)
        encoder_layer = nn.TransformerEncoderLayer(
            d_model=dim, nhead=heads, dim_feedforward=mlp_dim, batch_first=True
        )
        self.encoder = nn.TransformerEncoder(encoder_layer, num_layers=depth)
        self.head = nn.Linear(dim, 1)

    def forward(self, x):
        x_proj = self.input_proj(x.unsqueeze(1))  # (B, 1, dim)
        encoded = self.encoder(x_proj)
        return self.head(encoded).squeeze(1)

# -------------------------------
# 3. NTK & Nonlocal NTK
# -------------------------------
def compute_jacobian(model, x):
    model.zero_grad()
    y = model(x).squeeze()
    J = []
    for i in range(len(x)):
        grad = torch.autograd.grad(y[i], model.parameters(), retain_graph=True, allow_unused=True)
        grad_flat = torch.cat([g.reshape(-1) if g is not None else torch.zeros_like(p).reshape(-1)
                               for g, p in zip(grad, model.parameters())])
        J.append(grad_flat)
    return torch.stack(J)

def compute_ntk(J):
    return J @ J.T

def nonlocal_ntk_attention(J, temp=0.1):
    attn_logits = -torch.cdist(J, J, p=2)**2 / temp
    A = torch.softmax(attn_logits, dim=-1)
    J_nl = A @ J
    return J_nl @ J_nl.T, A

# -------------------------------
# 4. Plotting
# -------------------------------
def plot_heatmap(K, title, fname):
    plt.figure(figsize=(5, 4))
    plt.imshow(K.cpu(), cmap='viridis')
    plt.colorbar()
    plt.title(title)
    plt.tight_layout()
    plt.savefig(fname)
    plt.close()

def plot_spectrum(K_std, K_nl, step):
    eig_std = torch.linalg.eigvalsh(K_std).cpu().numpy()[::-1]
    eig_nl = torch.linalg.eigvalsh(K_nl).cpu().numpy()[::-1]
    plt.figure(figsize=(6, 4))
    plt.plot(eig_std, label='Standard', marker='o')
    plt.plot(eig_nl, label='Nonlocal', marker='x')
    plt.yscale('log')
    plt.xlabel("Index")
    plt.ylabel("Eigenvalue")
    plt.title(f"Kernel Spectrum @ Step {step}")
    plt.legend()
    plt.tight_layout()
    plt.show()
    plt.close()

def kernel_target_alignment(K, y):
    y = y.squeeze()
    return (y.T @ K @ y / (y.T @ y)).item()

# -------------------------------
# 5. Training + NTK Tracking
# -------------------------------
def train_and_analyze(fn_type='sign', device='cpu'):
    os.makedirs("plots", exist_ok=True)
    x, y = make_dataset(fn_type, n=50)
    x, y = x.to(device), y.to(device)
    model = TransformerRegressor().to(device)
    optimizer = torch.optim.Adam(model.parameters(), lr=1e-3)

    alignment_std_list = []
    alignment_nl_list = []

    for step in range(501):
        model.train()
        optimizer.zero_grad()
        y_hat = model(x)
        loss = F.mse_loss(y_hat, y)
        loss.backward()
        optimizer.step()

        if step % 100 == 0:
            model.eval()
            for p in model.parameters():
                p.requires_grad_(True)
            J = compute_jacobian(model, x)
            K_std = compute_ntk(J)
            K_nl, A = nonlocal_ntk_attention(J)

            plot_heatmap(K_std, f"Standard NTK @ Step {step}", f"plots/ntk_std_step_{step}.png")
            plot_heatmap(K_nl, f"Nonlocal NTK @ Step {step}", f"plots/ntk_nl_step_{step}.png")
            plot_spectrum(K_std, K_nl, step)

            align_std = kernel_target_alignment(K_std, y)
            align_nl = kernel_target_alignment(K_nl, y)
            alignment_std_list.append((step, align_std))
            alignment_nl_list.append((step, align_nl))

    # Alignment curve
    steps, a_std = zip(*alignment_std_list)
    _, a_nl = zip(*alignment_nl_list)
    plt.figure(figsize=(6, 4))
    plt.plot(steps, a_std, label='Standard')
    plt.plot(steps, a_nl, label='Nonlocal')
    plt.xlabel("Training Step")
    plt.ylabel("Kernel-Target Alignment")
    plt.title(f"Alignment Curve ({fn_type})")
    plt.legend()
    plt.tight_layout()
    plt.show()
    plt.close()

# -------------------------------
# 6. Run
# -------------------------------
if __name__ == "__main__":
    torch.manual_seed(0)
    train_and_analyze('sign')
    train_and_analyze('sawtooth')
    print("Done. Plots saved to ./plots/")


==> nntk5.py <==
# nonlocal_ntk_variants.py

import torch
import torch.nn as nn
import torch.nn.functional as F
import numpy as np
import matplotlib.pyplot as plt

device = torch.device("cuda" if torch.cuda.is_available() else "cpu")

# === Dataset ===
def get_task_data(task="sign", n=100):
    x = torch.linspace(-1, 1, n).unsqueeze(1).to(device)
    if task == "sign":
        y = torch.sign(x)
    elif task == "sawtooth":
        y = 2 * (x * 2).fmod(1.0) - 1
    else:
        raise ValueError("Unknown task")
    return x, y

# === Target model ===
class FeedforwardNet(nn.Module):
    def __init__(self, width=128, depth=3):
        super().__init__()
        layers = [nn.Linear(1, width), nn.ReLU()]
        for _ in range(depth - 1):
            layers += [nn.Linear(width, width), nn.ReLU()]
        layers += [nn.Linear(width, 1)]
        self.net = nn.Sequential(*layers)

    def forward(self, x):
        return self.net(x)

# === Attention Module ===
class AttentionWeights(nn.Module):
    def __init__(self, param_dim, hidden_dim=32):
        super().__init__()
        self.attn = nn.Sequential(
            nn.Linear(param_dim, hidden_dim),
            nn.Tanh(),
            nn.Linear(hidden_dim, 1)
        )

    def forward(self, deltas):
        scores = self.attn(deltas).squeeze(-1)  # (B,)
        weights = F.softmax(scores, dim=0)
        return weights

# === NTK Estimation ===
def compute_ntk(fnet, x, variant="equal", N=10, attn_net=None, learnable_N=False):
    params = [p for p in fnet.parameters() if p.requires_grad]
    flat_params = torch.cat([p.view(-1) for p in params])
    param_dim = flat_params.shape[0]
    n = x.shape[0]
    kernel = torch.zeros(n, n, device=device)

    if learnable_N:
        if isinstance(N, torch.Tensor):
            N = int(torch.clamp(torch.round(N), min=1, max=100).item())
        else:
            N = int(N)

        #N = int(torch.clamp(torch.round(N), min=1, max=100).item())

    for _ in range(N):
        noise = torch.randn_like(flat_params) * 0.01
        delta = noise.detach()

        if variant == "attention" and attn_net is not None:
            weights = attn_net(delta.unsqueeze(0)).squeeze(0)
        elif variant == "equal":
            weights = torch.tensor(1.0, device=device)
        elif variant == "deterministic":
            weights = torch.tensor(1.0, device=device)
            delta *= 0.05
        else:
            raise ValueError("Unknown variant")

        # Apply noise
        idx = 0
        original = []
        for p in fnet.parameters():
            if p.requires_grad:
                sz = p.numel()
                original.append(p.data.clone())
                p.data += delta[idx:idx+sz].view_as(p)
                idx += sz

        fx = fnet(x).detach().squeeze()

        # Restore original
        for p, o in zip(fnet.parameters(), original):
            p.data.copy_(o)

        for i in range(n):
            for j in range(n):
                kernel[i, j] += weights * fx[i] * fx[j]

    return kernel / N

# === Kernel-Target Alignment ===
def kernel_target_alignment(K, y):
    y_flat = y.squeeze()
    return (y_flat.T @ K @ y_flat) / (torch.norm(K) * torch.norm(y_flat)**2)

# === Training Loop with NTK Tracking ===
def train_and_evaluate(task="sign", variant="equal", epochs=100):
    x, y = get_task_data(task)
    fnet = FeedforwardNet().to(device)
    attn_net = AttentionWeights(param_dim=sum(p.numel() for p in fnet.parameters())).to(device) if variant == "attention" else None
    opt = torch.optim.Adam(list(fnet.parameters()) + (list(attn_net.parameters()) if attn_net else []), lr=1e-3)
    learnable_N = torch.tensor([10.0], requires_grad=True, device=device) if variant == "attention" else None

    for epoch in range(epochs):
        opt.zero_grad()
        pred = fnet(x)
        loss = F.mse_loss(pred, y)
        loss.backward()
        opt.step()

        if epoch % 10 == 0 or epoch == epochs - 1:
            with torch.no_grad():
                K = compute_ntk(fnet, x, variant=variant, N=10, attn_net=attn_net, learnable_N=learnable_N)
                align = kernel_target_alignment(K, y)
                eigvals = torch.linalg.eigvalsh(K).detach().cpu().numpy()
                print(f"[{variant.upper()}] Epoch {epoch:03d} | Loss: {loss.item():.4f} | Align: {align:.4f} | MaxEig: {eigvals[-1]:.4f}")

# === Run All Variants ===
if __name__ == "__main__":
    for task in ["sign", "sawtooth"]:
        for variant in ["equal", "attention", "deterministic"]:
            print(f"\n--- Running {variant.upper()} on {task.upper()} ---\n")
            train_and_evaluate(task=task, variant=variant)


==> nntk6.py <==
# File: nonlocal_ntk_experiments.py

import torch
import torch.nn as nn
import torch.nn.functional as F
import numpy as np
import matplotlib.pyplot as plt
from torch.autograd import grad
import random

device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
print("Using device:", device)

# ==== TASKS ====

def make_data(task="sign", n=100):
    x = torch.linspace(-1, 1, n).unsqueeze(1).to(device)
    if task == "sign":
        y = torch.sign(x)
    elif task == "sawtooth":
        y = 2 * (x - torch.floor(x + 0.5))
    else:
        raise ValueError("Unsupported task")
    return x, y

# ==== MODEL ====

class SimpleNet(nn.Module):
    def __init__(self, hidden=50):
        super().__init__()
        self.fc1 = nn.Linear(1, hidden)
        self.fc2 = nn.Linear(hidden, 1)

    def forward(self, x):
        x = torch.sin(self.fc1(x))
        return self.fc2(x)

# ==== ATTENTION ====

class AttentionWeights(nn.Module):
    def __init__(self, tau_dim, hidden_dim=32):
        super().__init__()
        self.net = nn.Sequential(
            nn.Linear(tau_dim, hidden_dim),
            nn.ReLU(),
            nn.Linear(hidden_dim, 1)
        )

    def forward(self, tau_samples):
        weights = self.net(tau_samples)
        return F.softmax(weights.squeeze(-1), dim=0)

# ==== NTK Computation ====

def compute_ntk(fnet, x, variant="equal", N=10, attn_net=None, learnable_N=None):
    n = x.shape[0]
    params = list(fnet.parameters())
    flat_params = torch.cat([p.flatten() for p in params])
    dim = flat_params.numel()

    kernel = torch.zeros(n, n).to(device)

    if variant == "deterministic":
        for i in range(n):
            for j in range(n):
                grad_i = grad(fnet(x[i:i+1]).sum(), params, retain_graph=True, create_graph=True)
                grad_j = grad(fnet(x[j:j+1]).sum(), params, retain_graph=True, create_graph=True)
                flat_grad_i = torch.cat([g.flatten() for g in grad_i])
                flat_grad_j = torch.cat([g.flatten() for g in grad_j])
                kernel[i, j] = torch.dot(flat_grad_i, flat_grad_j)

    elif variant in ["equal", "attention"]:
        # Monte Carlo approximation
        if learnable_N is not None:
            N = int(torch.clamp(learnable_N, 1, 50).item())

        theta_0 = flat_params.clone().detach()
        for _ in range(N):
            tau = torch.randn_like(flat_params) * 0.05
            if variant == "attention":
                weights = attn_net(tau.unsqueeze(0)).item()
            else:
                weights = 1.0 / N

            # Apply perturbed weights
            offset_params = theta_0 + tau
            idx = 0
            for p in fnet.parameters():
                numel = p.numel()
                p.data = offset_params[idx:idx+numel].view_as(p).data.clone()
                idx += numel

            fx = fnet(x)
            for i in range(n):
                for j in range(n):
                    kernel[i, j] += weights * (fx[i] * fx[j]).squeeze()
                    #kernel[i, j] += weights * fx[i] * fx[j]

        # Reset model params
        idx = 0
        for p in fnet.parameters():
            numel = p.numel()
            p.data = theta_0[idx:idx+numel].view_as(p).data.clone()
            idx += numel

    return kernel

# ==== ALIGNMENT ====

def kernel_target_alignment(K, y):
    y = y - y.mean()
    y = y / y.norm()
    Ky = K @ y
    Ky = Ky - Ky.mean()
    Ky = Ky / Ky.norm()
    return torch.dot(Ky.squeeze(), y.squeeze()).item()

# ==== MAIN TRAINING LOOP ====

def train_and_evaluate(task="sign", variant="equal"):
    x, y = make_data(task, n=50)
    fnet = SimpleNet().to(device)
    attn_net = AttentionWeights(tau_dim=sum(p.numel() for p in fnet.parameters())).to(device) if variant == "attention" else None
    learnable_N = nn.Parameter(torch.tensor(10.0, device=device), requires_grad=True) if variant != "deterministic" else None

    opt_params = list(fnet.parameters())
    if attn_net is not None:
        opt_params += list(attn_net.parameters())
    if learnable_N is not None:
        opt_params.append(learnable_N)

    optimizer = torch.optim.Adam(opt_params, lr=1e-2)

    for epoch in range(200):
        optimizer.zero_grad()
        preds = fnet(x)
        loss = F.mse_loss(preds, y)
        loss.backward()
        optimizer.step()

        if epoch % 20 == 0:
            K = compute_ntk(fnet, x, variant=variant, N=10, attn_net=attn_net, learnable_N=learnable_N)
            align = kernel_target_alignment(K, y)
            eigvals = torch.linalg.eigvalsh(K).detach().cpu().numpy()
            print(f"[{variant}] Epoch {epoch} | Loss: {loss.item():.4f} | Alignment: {align:.4f} | Max eig: {eigvals[-1]:.4f}")

    # Final plot
    with torch.no_grad():
        xx = torch.linspace(-1.2, 1.2, 200).unsqueeze(1).to(device)
        yy = fnet(xx)
        plt.figure()
        plt.plot(x.cpu(), y.cpu(), 'ro', label="Data")
        plt.plot(xx.cpu(), yy.cpu(), label="Fit")
        plt.title(f"{task.upper()} - {variant.upper()} Fit")
        plt.legend()
        plt.show()

        K = compute_ntk(fnet, x, variant=variant, N=10, attn_net=attn_net, learnable_N=learnable_N)
        plt.figure()
        plt.imshow(K.detach().cpu().numpy(), cmap="viridis")
        plt.title(f"NTK Heatmap - {variant.upper()}")
        plt.colorbar()
        plt.show()

        eigvals = torch.linalg.eigvalsh(K).detach().cpu().numpy()
        #eigvals = torch.linalg.eigvalsh(K).cpu().numpy()
        plt.figure()
        plt.plot(np.sort(eigvals)[::-1])
        plt.title("NTK Eigenvalue Spectrum")
        plt.grid()
        plt.show()

# ==== RUN ====

if __name__ == "__main__":
    for task in ["sign", "sawtooth"]:
        for variant in ["equal", "attention", "deterministic"]:
            print(f"\n--- Running {variant.upper()} on {task.upper()} ---\n")
            train_and_evaluate(task=task, variant=variant)

